Understanding the Scalability of Hyperledger Fabric

The rapid growth of blockchain systems leads to increasing interest in understanding and comparing blockchain performance at scale. In this paper, we focus on analyzing the performance of Hyperledger Fabric v1.1 - one of the most popular permissioned blockchain systems. Prior works have analyzed Hyperledger Fabric v0.6 in depth, but newer versions of the system undergo significant changes that warrant new analysis. Existing works on benchmarking the system are limited in their scope: some consider only small networks, others consider scalability of only parts of the system instead of the whole. We perform a comprehensive performance analysis of Hyperledger Fabric v1.1 at scale. We extend an existing benchmarking tool to conduct experiments over many servers while scaling all important components of the system. Our results demonstrate that Fabric v1.1's scalability bottlenecks lie in the communication overhead between the execution and ordering phase. Furthermore, we show that scaling the Kafka cluster that is used for the ordering phase does not affect the overall throughput.

==> dstat/plot-dstat.sh <==
#!/bin/bash

# Plot
function plot_file
{
	PLOT_FILE=$1
  DATA_FILE=$2

	gnuplot << EOF

	reset

	set border lt 1 lw 0.8 lc rgb 'black'
	
  set style line 1 linetype 3 linewidth 4 ps 2 dt 1 pt 9 linecolor rgb "green"
  set style line 2 linetype 3 linewidth 4 ps 2 dt 5 pt 9 linecolor rgb "orange"
	set style line 3 linetype 3 linewidth 4 ps 2 dt 1 pt 9 linecolor rgb "blue"
	
	set style line 7 linetype 3 linewidth 3 ps 2 pt 3 linecolor rgb "black"
	set style line 8 linetype 3 linewidth 3 ps 2 pt 13 linecolor rgb "brown"
	set style line 9 linetype 3 linewidth 3 ps 2 pt 1 linecolor rgb "#6495ED"

	set style line 10 linetype 1 linewidth 0.75 ps 1 pt 1 linecolor rgb "black"
	set style line 11 linetype 1 linewidth 0.75 ps 1 pt 1 linecolor rgb "gray"

	set terminal postscript enhanced color blacktext "Helvetica" 18
	set output "$PLOT_FILE"
	set datafile separator ","

  set size ratio 0.5

  set xrange[0:1200]
	set xtics nomirror font ",12" offset 0,0.5
	set xlabel "Timeline (s)" offset 0,0.8

	set ylabel "Utilization (\%)" offset 2,0
	set ytics nomirror font ",12" offset 0.7,0
  set yrange[0:50]

  set y2label "Traffic (MB/s)" offset -5,0
	set y2tics nomirror font ",12" offset -1,0
  set y2range[0:100]

  set grid ls 11

	set key top left maxrows 4 width 1 samplen 2 box reverse Left font ",15" spacing 1.3

	set lmargin 10
	set rmargin 12
	set tmargin 1
	set bmargin 4

	plot '$DATA_FILE' using 0:(\$2) axis x1y1 with lines ls 1 title "CPU Utilization",\
       '' using 0:(\$12/336190750.72) axis x1y1 with lines ls 2 title "Memory Utilization",\
       '' using 0:((\$16+\$17)/1048576) axis x1y2 with lines ls 3 title "Networking Traffic"

EOF
}

if [ $# -lt 1 ]; then
  echo "Usage: $0 <dstat logs dir>"
  exit 1
fi
DSTATDIR=$1
PLOTSDIR="plots-$DSTATDIR"

rm -rf $PLOTSDIR
mkdir $PLOTSDIR
cd $PLOTSDIR
for FILE in `ls ../$DSTATDIR`; do
  DATAFILE="tail-$FILE"
  tail -n +8 ../$DSTATDIR/$FILE > $DATAFILE
  NAME=`echo $FILE | cut -d '.' -f 1`
  plot_file "plot-$NAME.eps" "tail-$FILE"
  epstopdf --autorotate=All "plot-$NAME.eps"
  pdfcrop "plot-$NAME.pdf" "crop.pdf"
  pdftops -f 1 -l 1 -eps "crop.pdf"
  # pdf2svg "plot-$NAME.pdf" "plot-$NAME.svg"
  mv "crop.pdf" "plot-$NAME.pdf"
  mv "crop.eps" "plot-$NAME.eps"
  # rm $DATAFILE  
done

